MinerU-Diffusion: Rethinking Document OCR as Inverse Rendering via Diffusion Decoding

Optical character recognition (OCR) has evolved from line-level transcription to structured document parsing, requiring models to recover long-form sequences containing layout, tables, and formulas. Despite recent advances in vision-language models, most existing systems rely on autoregressive decoding, which introduces sequential latency and amplifies error propagation in long documents. In this work, we revisit document OCR from an inverse rendering perspective, arguing that left-to-right causal generation is an artifact of serialization rather than an intrinsic property of the task. Motivated by this insight, we propose MinerU-Diffusion, a unified diffusion-based framework that replaces autoregressive sequential decoding with parallel diffusion denoising under visual conditioning. MinerU-Diffusion employs a block-wise diffusion decoder and an uncertainty-driven curriculum learning strategy to enable stable training and efficient long-sequence inference. Extensive experiments demonstrate that MinerU-Diffusion consistently improves robustness while achieving up to 3.2x faster decoding compared to autoregressive baselines. Evaluations on the proposed Semantic Shuffle benchmark further confirm its reduced dependence on linguistic priors and stronger visual OCR capability.

==> tools/make_front_overview_panel.py <==
from pathlib import Path

from PIL import Image, ImageDraw, ImageFont


ROOT = Path("/Users/exusiai/workspace/4.2/eccv/69a152f6192bcdc7bfc41614")
FIGS = ROOT / "figs"
APP_FONTS = Path("/Users/exusiai/workspace/codex_projs/dmllm/z/fonts")
SYSTEM_FONT_DIRS = [Path("/System/Library/Fonts"), Path("/Library/Fonts")]

CANVAS_WIDTH = 1926
MARGIN_X = 52
TOP_MARGIN = 20
SECTION_GAP = 34
BOX_PADDING_X = 28
BOX_PADDING_Y = 20
LABEL_GAP = 18
ACCENT = (113, 185, 193)
TITLE = (145, 78, 181)
LABEL = (109, 173, 182)
TEXT = (34, 34, 34)
PROMPT = (73, 110, 160)
MASK = (214, 213, 85)
HIGHLIGHT = (217, 74, 54)
PROGRESS_FILL = (116, 178, 92)
PROGRESS_BG = (220, 220, 220)
DIFFUSION = (41, 77, 220)
PANEL_BORDER = (58, 58, 58)
WHITE = (255, 255, 255)

OCR_TEXT = (
    "Figure 4: Performance and efficiency scaling of MEM1 (trained on 2-objective QA) "
    "with the number of objectives in multi-objective tasks. MEM1 outperforms the other "
    "models and baselines while having an almost constant scaling in memory usage. Note "
    "that at 16-objective, the context of baseline models does not increase anymore since "
    "their model performance has degraded (some collapsed)."
)

GEN_LINES = [
    [
        ("Text Recognition: ", PROMPT),
        ("Figure 4: Performance and efficiency scaling of MEM1 (trained on 2", TEXT),
    ],
    [
        ("-objective QA) with the number of objectives in multi-objective tasks. ", TEXT),
        ("MEM1 outperforms", HIGHLIGHT),
    ],
    [
        ("the other models and bas", HIGHLIGHT),
        ("[MASK] [MASK] [MASK] ", MASK),
        ("an", HIGHLIGHT),
        ("[MASK] ", MASK),
        ("constant scaling in", HIGHLIGHT),
        ("[MASK]", MASK),
    ],
    [
        ("usage", HIGHLIGHT),
        ("[MASK] ", MASK),
        ("Note", HIGHLIGHT),
        ("[MASK] [MASK] ", MASK),
        ("1", HIGHLIGHT),
        ("[MASK] ", MASK),
        ("-objective", HIGHLIGHT),
        ("[MASK] ", MASK),
        ("the context", HIGHLIGHT),
        ("[MASK] [MASK]", MASK),
    ],
    [
        ("[MASK] [MASK] [MASK] [MASK] [MASK] [MASK] ", MASK),
        ("[MASK] [MASK] [MASK] [MASK] [MASK] [MASK]", MASK),
    ],
    [
        ("[MASK] [MASK] [MASK]", MASK),
    ],
]


def pick_font(size: int, role: str = "mono", bold: bool = False):
    candidates = []
    search_dirs = [APP_FONTS, *SYSTEM_FONT_DIRS]
    preferred = {
        "mono": ["menlo", "monaco", "courier", "mono"],
        "sans": ["arial", "helvetica", "sfns", "avenir", "sans"],
        "serif": ["times", "georgia", "serif", "times new roman"],
    }[role]

    for base in search_dirs:
        if not base.is_dir():
            continue
        for path in sorted(base.iterdir()):
            if path.suffix.lower() not in {".ttf", ".otf", ".ttc"}:
                continue
            name = path.name.lower()
            score = 10
            for rank, token in enumerate(preferred):
                if token in name:
                    score = rank
                    break
            if bold:
                if "bold" in name and "italic" not in name:
                    score -= 0.5
            else:
                if "regular" in name or "roman" in name:
                    score -= 0.5
            candidates.append((score, path))

    for _, path in sorted(candidates, key=lambda item: (item[0], item[1].name)):
        try:
            return ImageFont.truetype(str(path), size=size)
        except Exception:
            continue
    return ImageFont.load_default()


def measure(draw: ImageDraw.ImageDraw, text: str, font):
    left, top, right, bottom = draw.textbbox((0, 0), text, font=font)
    return right - left, bottom - top


def wrap_text(draw: ImageDraw.ImageDraw, text: str, font, max_width: int):
    words = text.split()
    lines = []
    current = []
    for word in words:
        trial = " ".join(current + [word])
        trial_w, _ = measure(draw, trial, font)
        if current and trial_w > max_width:
            lines.append(" ".join(current))
            current = [word]
        else:
            current.append(word)
    if current:
        lines.append(" ".join(current))
    return lines


def draw_labeled_box(
    draw: ImageDraw.ImageDraw,
    left: int,
    top: int,
    right: int,
    bottom: int,
    label: str,
    label_font,
    bottom_label: str | None = None,
):
    label_w, _ = measure(draw, label, label_font)
    label_left = (left + right - label_w) / 2
    label_right = label_left + label_w

    draw.line((left + 8, top, label_left - LABEL_GAP, top), fill=ACCENT, width=3)
    draw.line((label_right + LABEL_GAP, top, right - 8, top), fill=ACCENT, width=3)
    draw.line((left, top + 8, left, bottom - 8), fill=ACCENT, width=3)
    draw.line((right, top + 8, right, bottom - 8), fill=ACCENT, width=3)
    draw.arc((left, top, left + 16, top + 16), 180, 270, fill=ACCENT, width=3)
    draw.arc((right - 16, top, right, top + 16), 270, 360, fill=ACCENT, width=3)
    draw.arc((left, bottom - 16, left + 16, bottom), 90, 180, fill=ACCENT, width=3)
    draw.arc((right - 16, bottom - 16, right, bottom), 0, 90, fill=ACCENT, width=3)

    if bottom_label:
        bottom_w, _ = measure(draw, bottom_label, label_font)
        bottom_left = (left + right - bottom_w) / 2
        bottom_right = bottom_left + bottom_w
        draw.line((left + 8, bottom, bottom_left - LABEL_GAP, bottom), fill=ACCENT, width=3)
        draw.line((bottom_right + LABEL_GAP, bottom, right - 8, bottom), fill=ACCENT, width=3)
        draw.rectangle((bottom_left - 8, bottom - 6, bottom_right + 8, bottom + 18), fill=WHITE)
        draw.text((bottom_left, bottom - 18), bottom_label, font=label_font, fill=LABEL)
    else:
        draw.line((left + 8, bottom, right - 8, bottom), fill=ACCENT, width=3)

    draw.rectangle((label_left - 8, top - 18, label_right + 8, top + 6), fill=WHITE)
    draw.text((label_left, top - 18), label, font=label_font, fill=LABEL)


def draw_progress_bar(draw: ImageDraw.ImageDraw, left: int, top: int, width: int, height: int, ratio: float):
    draw.rounded_rectangle(
        (left, top, left + width, top + height),
        radius=height // 2,
        fill=PROGRESS_BG,
        outline=PANEL_BORDER,
        width=2,
    )
    if ratio <= 0:
        return
    fill_width = max(height, int(round(width * ratio)))
    draw.rounded_rectangle(
        (left, top, left + fill_width, top + height),
        radius=height // 2,
        fill=PROGRESS_FILL,
        outline=None,
    )


def draw_rich_line(draw: ImageDraw.ImageDraw, left: int, top: int, segments, font):
    cursor = left
    for text, fill in segments:
        draw.text((cursor, top), text, font=font, fill=fill)
        width, _ = measure(draw, text, font)
        cursor += width


def main():
    title_font = pick_font(46, role="mono", bold=True)
    label_font = pick_font(28, role="mono", bold=True)
    mono_font = pick_font(34, role="mono", bold=False)
    ocr_font = pick_font(32, role="serif", bold=False)
    meta_font = pick_font(24, role="mono", bold=True)
    probe = ImageDraw.Draw(Image.new("RGB", (CANVAS_WIDTH, 200), WHITE))

    _, title_h = measure(probe, "MinerU-Diffusion", title_font)
    _, line_h = measure(probe, "Ag", mono_font)
    _, ocr_line_h = measure(probe, "Ag", ocr_font)

    box_left = MARGIN_X
    box_right = CANVAS_WIDTH - MARGIN_X
    box_width = box_right - box_left

    ocr_lines = wrap_text(probe, OCR_TEXT, ocr_font, box_width - 2 * BOX_PADDING_X)
    ocr_text_height = len(ocr_lines) * (ocr_line_h + 8)
    ocr_box_height = ocr_text_height + 2 * BOX_PADDING_Y + 18

    generated_line_height = line_h + 10
    generated_text_height = len(GEN_LINES) * generated_line_height
    generated_box_height = generated_text_height + 2 * BOX_PADDING_Y + 26

    footer_h = 60
    canvas_height = (
        TOP_MARGIN
        + title_h
        + 26
        + ocr_box_height
        + SECTION_GAP
        + generated_box_height
        + 28
        + footer_h
        + 16
    )

    canvas = Image.new("RGB", (CANVAS_WIDTH, canvas_height), WHITE)
    draw = ImageDraw.Draw(canvas)

    title = "MinerU-Diffusion"
    title_w, _ = measure(draw, title, title_font)
    draw.text(((CANVAS_WIDTH - title_w) / 2, TOP_MARGIN), title, font=title_font, fill=TITLE)

    ocr_top = TOP_MARGIN + title_h + 42
    ocr_bottom = ocr_top + ocr_box_height
    draw_labeled_box(draw, box_left, ocr_top, box_right, ocr_bottom, "Original Image", label_font)

    cursor_y = ocr_top + BOX_PADDING_Y + 8
    for line in ocr_lines:
        draw.text((box_left + BOX_PADDING_X, cursor_y), line, font=ocr_font, fill=TEXT)
        cursor_y += ocr_line_h + 8

    generated_top = ocr_bottom + SECTION_GAP
    generated_bottom = generated_top + generated_box_height
    draw_labeled_box(
        draw,
        box_left,
        generated_top,
        box_right,
        generated_bottom,
        "Generated Text",
        label_font,
        bottom_label="54/81 masks decoded",
    )

    cursor_y = generated_top + BOX_PADDING_Y + 10
    for segments in GEN_LINES:
        draw_rich_line(draw, box_left + BOX_PADDING_X, cursor_y, segments, mono_font)
        cursor_y += generated_line_height

    footer_y = generated_bottom + 28
    footer_left = box_left + 36
    footer_right = box_right - 36
    draw.text((footer_left, footer_y + 4), "Diffusion", font=pick_font(28, role="mono", bold=True), fill=DIFFUSION)

    progress_left = footer_left + 250
    progress_top = footer_y + 18
    progress_width = 920
    progress_height = 16
    draw_progress_bar(draw, progress_left, progress_top, progress_width, progress_height, ratio=54 / 81)

    stats = [
        ("54/81", PROGRESS_FILL),
        ("•", TEXT),
        ("Remaining: 27", LABEL),
        ("•", TEXT),
        ("Step: 4 (+22)", TITLE),
    ]
    gap = 24
    stat_x = progress_left + progress_width + 64
    for text, fill in stats:
        draw.text((stat_x, footer_y + 4), text, font=meta_font, fill=fill)
        width, _ = measure(draw, text, meta_font)
        stat_x += width + gap

    out_path = FIGS / "front_overview_panel.png"
    canvas.save(out_path)
    print(out_path)


if __name__ == "__main__":
    main()

